Bridging scales with Machine Learning: From first principles statistical mechanics to continuum phase field computations to study order disorder transitions in LixCoO2

LixTMO2 (TM=Ni, Co, Mn) forms an important family of cathode materials for Li-ion batteries, whose performance is strongly governed by Li composition-dependent crystal structure and phase stability. Here, we use LixCoO2 (LCO) as a model system to benchmark a machine learning-enabled framework for bridging scales in materials physics. We focus on two scales: (a) assemblies of thousands of atoms described by density functional theory-informed statistical mechanics, and (b) continuum phase field models to study the dynamics of order-disorder transitions in LCO. Central to the scale bridging is the rigorous, quantitatively accurate, representation of the free energy density and chemical potentials of this material system by coarsegraining formation energies for specific atomic configurations. We develop active learning workflows to train recently developed integrable deep neural networks for such high-dimensional free energy density and chemical potential functions. The resulting, first principles-informed, machine learning-enabled, phase-field computations allow us to study LCO cathodes' phase evolution in terms of temperature, morphology, charge cycling and particle size.

==> Detailed_methods/code_and_input_files/nucleation_rates/DNN.h <==
#ifndef DNN_H
#define DNN_H

//#include <Sacado.hpp>
#include <vector>
#include <fstream>
#include <string>
#include <stdexcept>
#include <cmath>

class DNN {
  
public:
  DNN(){};
  void reinit(unsigned int nLayers, std::string name="", bool finalBias=false);

  template<typename T>
  void eval(const std::vector<T> &x,
	    std::vector<T> &y,
	    std::vector<std::vector<T> > &dy_dx,
	    std::vector<std::vector<std::vector<T> > > &ddy_dxdx);
  
  template<typename T>
  void eval(const std::vector<T> &x,
	    std::vector<T> &y,
	    std::vector<std::vector<T> > &dy_dx);
  
  template<typename T>
  void eval(const std::vector<T> &x,
	    std::vector<T> &y);
  
  //private:
  void readVector(std::string filename,std::vector<double> &vec);
  void readMatrix(std::string filename,std::vector<std::vector<double> > &mat);

  template<typename T>
  void actFun(std::vector<T> &a, const std::vector<T> &z);

  template<typename T>
  void actFunDer(std::vector<T> &a, const std::vector<T> &z);

  template<typename T>
  void actFun2ndDer(std::vector<T> &a, const std::vector<T> &z);

  template<typename T>
  void mult(std::vector<T> &z, const std::vector<T> &a, const std::vector<std::vector<double> > &weights);

  unsigned int n_layers, n_features;
  std::vector<std::vector<double> > bias;
  std::vector<std::vector<std::vector<double> > > weights;

};

inline void DNN::reinit(unsigned int nLayers, std::string name, bool finalBias){
  n_layers = nLayers;
  bias.resize(n_layers+1);
  weights.resize(n_layers+1);
  
  //Read in weights/biases for neural net
  std::string bName = "bias_", wName = "weights_", txt = ".txt", filename;
  for (unsigned int i=0; i<n_layers; ++i){
    filename = name + bName + std::to_string(i) + txt;
    readVector(filename,bias[i]);
    filename = name + wName + std::to_string(i) + txt;
    readMatrix(filename,weights[i]);
  }
  filename = name + wName + std::to_string(n_layers) + txt;
  readMatrix(filename,weights[n_layers]);
  if (finalBias){
    filename = name + bName + std::to_string(n_layers) + txt;
    readVector(filename,bias[n_layers]);
  }
  else{
    bias[n_layers].resize(weights[n_layers][0].size(),0.);
  }

  n_features = weights[0].size();
}

inline void DNN::readVector(std::string filename,std::vector<double> &vec){
  unsigned int m;
  char c;
  double d;
  std::ifstream file;
  
  file.open(filename);
  file >> c;
  file >> m;
  vec.resize(m);
  for(unsigned int i=0; i<m; ++i){
    file >> d;
    vec[i] = d;
  }
  file.close();
}

inline void DNN::readMatrix(std::string filename,std::vector<std::vector<double> > &mat){
  unsigned int m, n;
  char c;
  double d;
  std::ifstream file;
  
  file.open(filename);
  file >> c;
  file >> m; file >> n;
  mat.resize(m,std::vector<double>(n));
  for(unsigned int i=0; i<m; ++i){
    for(unsigned int j=0; j<n; ++j){
      file >> d;
      mat[i][j] = d;
    }
  }
  file.close();
}

//Activation
template<typename T>
void DNN::actFun(std::vector<T> &a, const std::vector<T> &z){
  a.resize(z.size());
  // tanh
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = std::tanh(z[i]);
  }
  /* Softplus
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = std::log(1. + std::exp(z[i]));
  }
  */
}

//Derivative
template<typename T>
void DNN::actFunDer(std::vector<T> &a, const std::vector<T> &z){
  a.resize(z.size());
  // 1 - tanh^2
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = 1. - std::tanh(z[i])*std::tanh(z[i]);
  }
  /* Sigmoid
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = 1./(1. + std::exp(-z[i]));
  }
  */
}

//2nd Derivative of activation function
template<typename T>
void DNN::actFun2ndDer(std::vector<T> &a, const std::vector<T> &z){
  a.resize(z.size());
  // -2tanh/cosh^2
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = -2.*std::tanh(z[i])/(std::cosh(z[i])*std::cosh(z[i]));
  }
  /* 1st der of sigmoid
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = 1./(2. + std::exp(-z[i]) + std::exp(z[i]));
  }
  */
}

//Vector^T*Matrix
template<typename T>
void DNN::mult(std::vector<T> &z, const std::vector<T> &a, const std::vector<std::vector<double> > &weights){
  double m = weights.size(), n = weights[0].size();
  if(a.size() != m){
    throw std::invalid_argument( "Incompatible matrix and vector sizes." );
  }
  z.resize(n);
  for(unsigned int i=0; i<n; ++i){
    z[i] = 0.;
    for(unsigned int j=0; j<m; ++j){
      z[i] += a[j]*weights[j][i];
    }
  }
}

//Evaluate DNN, its first and second derivatives
template<typename T>
void DNN::eval(const std::vector<T> &x,
		  std::vector<T> &y,
		  std::vector<std::vector<T> > &dy_dx,
		  std::vector<std::vector<std::vector<T> > > &ddy_dxdx){

  if(x.size() != n_features){
    throw std::invalid_argument( "Input vector has incompatible number of features." );
  }
  dy_dx.resize(n_features);
  ddy_dxdx.resize(n_features,std::vector<std::vector<T> >(n_features));
  std::vector<T> z, alpha, g1z, g2z, zgamma;
  std::vector<std::vector<T> > beta(n_features), zbeta(n_features);
  std::vector<std::vector<std::vector<T> > > gamma(n_features,std::vector<std::vector<T> >(n_features));

  mult(z,x,weights[0]);
  z += bias[0];
  actFun(alpha,z);
  //For each partial derivative
  for (unsigned int j=0; j<n_features; ++j){
    actFunDer(beta[j],z);
    beta[j] *= weights[0][j];
    for (unsigned int k=0; k<n_features; ++k){
      actFun2ndDer(gamma[j][k],z);
      gamma[j][k] *= weights[0][j];
      gamma[j][k] *= weights[0][k];
    }
  }
  for (unsigned int i=1; i<n_layers; ++i){
    mult(z,alpha,weights[i]);
    z += bias[i]; //  z^T = alpha^T*weights + bias^T
    actFun(alpha,z); // alpha = g(z)
    actFunDer(g1z,z); //g'(z)
    actFun2ndDer(g2z,z); //g''(z)

    for (unsigned int j=0; j<n_features; ++j){
      mult(zbeta[j],beta[j],weights[i]); //z_beta_j^T = beta_j^T*weights
      beta[j] = g1z; //actFunDer(beta[j],z);
      beta[j] *= zbeta[j]; //beta_j = g'(z)*z_beta_j
    }

    for (unsigned int j=0; j<n_features; ++j){
      for (unsigned int k=0; k<=j; ++k){
	mult(zgamma,gamma[j][k],weights[i]); //z_gamma_jk^T = gamma_jk^T*weights
	zgamma *= g1z; //g'(z)*z_gamma_jk
	gamma[j][k] = g2z;
	gamma[j][k] *= zbeta[j];
	gamma[j][k] *= zbeta[k];
	gamma[j][k] += zgamma;
	//gamma_jk = g'(z)*z_gamma_jk + g''(z)*z_beta_j*z_beta_k
	gamma[k][j] = gamma[j][k]; //Take advantage of symmetry
      }
    }
  }
  mult(y,alpha,weights[n_layers]); // y = alpha^T*weights
  y += bias[n_layers];
  for (unsigned int j=0; j<n_features; ++j){
    mult(dy_dx[j],beta[j],weights[n_layers]); // dy/dx_j = beta_j^T*weights
    for (unsigned int k=0; k<n_features; ++k){
      mult(ddy_dxdx[j][k],gamma[j][k],weights[n_layers]); // ddy/dx_jdx_k = gamma_jk^T*weights
    }
  }
}

//Evaluate DNN, its first and second derivatives
template<typename T>
void DNN::eval(const std::vector<T> &x,
		  std::vector<T> &y,
		  std::vector<std::vector<T> > &dy_dx){

  if(x.size() != n_features){
    throw std::invalid_argument( "Input vector has incompatible number of features." );
  }
  dy_dx.resize(n_features);
  std::vector<T> z, alpha, g1z;
  std::vector<std::vector<T> > beta(n_features), zbeta(n_features);

  mult(z,x,weights[0]);
  z += bias[0];
  actFun(alpha,z);
  //For each partial derivative
  for (unsigned int j=0; j<n_features; ++j){
    actFunDer(beta[j],z);
    beta[j] *= weights[0][j];
  }
  for (unsigned int i=1; i<n_layers; ++i){
    mult(z,alpha,weights[i]);
    z += bias[i]; //  z^T = alpha^T*weights + bias^T
    actFun(alpha,z); // alpha = g(z)
    actFunDer(g1z,z); //g'(z)

    for (unsigned int j=0; j<n_features; ++j){
      mult(zbeta[j],beta[j],weights[i]); //z_beta_j^T = beta_j^T*weights
      beta[j] = g1z; //actFunDer(beta[j],z);
      beta[j] *= zbeta[j]; //beta_j = g'(z)*z_beta_j
    }
  }
  mult(y,alpha,weights[n_layers]); // y = alpha^T*weights
  y += bias[n_layers];
  for (unsigned int j=0; j<n_features; ++j){
    mult(dy_dx[j],beta[j],weights[n_layers]); // dy/dx_j = beta_j^T*weights
  }
}

//Evaluate DNN, its first and second derivatives
template<typename T>
void DNN::eval(const std::vector<T> &x,
		  std::vector<T> &y){

  if(x.size() != n_features){
    throw std::invalid_argument( "Input vector has incompatible number of features." );
  }
  std::vector<T> z, alpha;

  mult(z,x,weights[0]);
  z += bias[0];
  actFun(alpha,z);
  for (unsigned int i=1; i<n_layers; ++i){
    mult(z,alpha,weights[i]);
    z += bias[i]; //  z^T = alpha^T*weights + bias^T
    actFun(alpha,z); // alpha = g(z)
  }
  mult(y,alpha,weights[n_layers]); // y = alpha^T*weights
  y += bias[n_layers];
}

/*
 * Related, nonmember functions
 */

template<typename T, typename U>
void operator+=(std::vector<T>& a,const std::vector<U>& b){
  if(a.size() != b.size()){
    throw std::invalid_argument( "Incompatible vector sizes." );
  }
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = a[i] + b[i];
  }
}

// This is a component-wise multiplication of the two vectors.
template<typename T, typename U>
void operator*=(std::vector<T>& a,const std::vector<U>& b){
  if(a.size() != b.size()){
    throw std::invalid_argument( "Incompatible vector sizes." );
  }
  for(unsigned int i=0; i<a.size(); ++i){
    a[i] = a[i]*b[i];
  }
}

#endif //DNN_H


==> Detailed_methods/code_and_input_files/nucleation_rates/T260_nucleation_energy.m <==
clc
clear

% These files are evaluated using testDNN.cc
% The columns are: x eta_0 df_dx df_deta1 f
order = importdata('T260_order2.txt');
orderA = importdata('T260_order.txt');
disorder = importdata('T260_disorder2.txt');
disorderA = importdata('T260_disorder.txt');

% Find tangents with same slope
% for x = 0.537:0.537
for x = 0.515:0.515
% for x = 0.5:0.001:0.537
    i = find(disorder(:,1) >= x,1);
    % i = 200;
    x_i = disorder(i,1);
    dgdx_i = disorder(i,3);
    g_i = disorder(i,end);
    tangent = g_i + dgdx_i*(disorderA(:,1) - x_i);

    i2 = find(order(:,3) >= dgdx_i,1);
    x_i2 = order(i2,1);
    dgdx_i2 = order(i2,3);
    g_i2 = order(i2,end);
    tangent2 = g_i2 + dgdx_i2*(orderA(:,1) - x_i2);

    top = g_i + dgdx_i*(x_i2 - x_i);
    delta_g_v = top - g_i2;

    figure(33)
    clf
    hold on
    plot(disorderA(:,1),disorderA(:,end),'LineWidth',2,'Color','#0072BD')
    plot(orderA(:,1),orderA(:,end),'LineWidth',2,'Color','#D95319')
    plot(disorderA(:,1),tangent,'--','LineWidth',1.5,'Color','#0072BD')
    plot(orderA(:,1),tangent2,'--','LineWidth',1.5,'Color','#D95319')
    plot([x_i2 x_i2],[g_i2 top],'-_','LineWidth',2,'Color','#77AC30')
    scatter(x_i,g_i,'k','filled')
    scatter(x_i2,g_i2,'k')
%     plot(orderA(:,1),orderA(:,end),':','LineWidth',3,'Color','r')
    xlim([min(order(:,1)),0.54])
    ylim([-0.1715,-0.1685])
    legend('Disordered','Ordered','Disord. tang.','Ord. tangent','\DeltaG_v','x_{mat}','x_{nuc}','Location','NW')
    xlabel("Composition, x")
    ylabel("Free energy density (eV/unit cell)")
    set(gca,'FontSize',20)
    pause(.01)
end


==> Detailed_methods/code_and_input_files/nucleation_rates/T300_nucleation2.m <==

delta_gv = 3.563e6; % J/m^3 at x = 0.5


% kB = 8.617333262145e-5; % eV/K
kB = 1.380649e-23; % J/K
T = 300; % K
gamma = 0.001:0.0001:0.04;%0.0034233773060772087; %0.009450815385749378; % J/m^2
% delta_gv = (1.60218e-19/1)*(1/32.502)*(1e10/1)^3*delta_gv; %J/m^3

% 3D case
delta_g_star_hom = 16*pi*gamma.^3./(3*delta_gv.^2); %J
delta_g_star_het = 0.5*delta_g_star_hom; %J

% % 2D case
% % delta_g_star = pi*gamma^2./delta_gv; %J

Rstar = 2*gamma./delta_gv; % m

x = 0.5;
rad = 0.5e6; % m (radius of particle, half a micron) 
N_e = 10000; % Number of elements, just a wild guess
v_e = 4/3*pi*rad^3/N_e; % element volume, m^3
D = 0.01*exp(-274*(1.05 - x).*(0.47 - x).*(1 - x))*(1/100)^2; % m^2/s
a = (32.502)^(1/3)*(1/1e10); % kind of an average lattice parameter, m

prefactor_hom = 3*v_e*D.*x./(Rstar.*a^4).*sqrt(delta_g_star_hom./(pi*kB*T));
prefactor_het = 3*v_e*D.*x./(Rstar.*a^4).*sqrt(delta_g_star_het./(pi*kB*T));

% J = 1e42*exp(-delta_g_star./(kB*T));
J_hom = prefactor_hom.*exp(-delta_g_star_hom./(kB*T));
J_het = prefactor_het.*exp(-delta_g_star_het./(kB*T));

delta_t = 0.01;
P_hom = 1 - exp(-J_hom*delta_t);
P_het = 1 - exp(-J_het*delta_t);

figure(1)
clf
plot(gamma*1e3,delta_gv)
xlabel("Interfacial energy, \gamma (mJ/m^2)")
ylabel("delta_gv")
set(gca,'FontSize',16)

figure(2)
clf
plot(gamma*1e3,P_hom)
hold on
plot(gamma*1e3,P_het)
legend('homogen.','heterogen.')
xlabel("Interfacial energy, \gamma (mJ/m^2)")
ylabel("Probability, P_n (\Deltat=0.01)")
set(gca,'FontSize',16)

figure(3)
clf
plot(gamma*1e3,Rstar*1e9)
xlabel("Interfacial energy, \gamma (mJ/m^2)")
ylabel("Critical radius, R^* (nm)")
set(gca,'FontSize',16)

figure(4)
clf
plot(gamma*1e3,prefactor_hom)
hold on
plot(gamma*1e3,prefactor_het)
legend('homogen.','heterogen.')
xlabel("Interfacial energy, \gamma (mJ/m^2)")
ylabel("prefactor")
set(gca,'FontSize',16)

figure(5)
clf
semilogy(gamma*1e3,delta_g_star_hom)
hold on
semilogy(gamma*1e3,delta_g_star_het)
% plot(gamma*1e3,delta_g_star)
legend('homogen.','heterogen.','Location','SE')
xlabel("Interfacial energy, \gamma (mJ/m^2)")
ylabel("\DeltaG^* (J)")
set(gca,'FontSize',16)

figure(6)
clf
semilogy(gamma*1e3,J_hom)
hold on
semilogy(gamma*1e3,J_het)
legend('homogen.','heterogen.')
xlabel("Interfacial energy, \gamma (mJ/m^2)")
ylabel("Nucleation rate, J^*")
set(gca,'FontSize',16)

==> Detailed_methods/code_and_input_files/nucleation_rates/T300_nucleation_energy.m <==
clc
clear

% These files are evaluated using testDNN.cc
% The columns are: x eta_0 df_dx df_deta1 f
order = importdata('T300_order2.txt');
orderA = importdata('T300_order.txt');
disorder = importdata('T300_disorder2.txt');
disorderA = importdata('T300_disorder.txt');

% Find tangents with same slope
% for x = 0.537:0.537
for x = 0.515:0.515
% for x = 0.5:0.001:0.537
    i = find(disorder(:,1) >= x,1);
    % i = 200;
    x_i = disorder(i,1);
    dgdx_i = disorder(i,3);
    g_i = disorder(i,end);
    tangent = g_i + dgdx_i*(disorderA(:,1) - x_i);

    i2 = find(order(:,3) >= dgdx_i,1);
    x_i2 = order(i2,1);
    dgdx_i2 = order(i2,3);
    g_i2 = order(i2,end);
    tangent2 = g_i2 + dgdx_i2*(orderA(:,1) - x_i2);

    top = g_i + dgdx_i*(x_i2 - x_i);
    delta_g_v = top - g_i2;

    figure(34)
    clf
    hold on
    plot(disorderA(:,1),disorderA(:,end),'LineWidth',2,'Color','#0072BD')
    plot(orderA(:,1),orderA(:,end),'LineWidth',2,'Color','#D95319')
    plot(disorderA(:,1),tangent,'--','LineWidth',1.5,'Color','#0072BD')
    plot(orderA(:,1),tangent2,'--','LineWidth',1.5,'Color','#D95319')
    plot([x_i2 x_i2],[g_i2 top],'-_','LineWidth',2,'Color','#77AC30')
    scatter(x_i,g_i,'k','filled')
    scatter(x_i2,g_i2,'k')
%     plot(orderA(:,1),orderA(:,end),':','LineWidth',3,'Color','r')
    xlim([min(order(:,1)),0.54])
    ylim([-0.1715,-0.1685])
    legend('Disordered','Ordered','Disord. tang.','Ord. tangent','\DeltaG_v','x_{mat}','x_{nuc}','Location','NW')
    xlabel("Composition, x")
    ylabel("Free energy density (eV/unit cell)")
    set(gca,'FontSize',20)
    pause(.01)
end



==> Detailed_methods/code_and_input_files/nucleation_rates/testDNN.cc <==
#include <fstream>
#include <vector>
#include <iostream>
#include "DNN.h"

template<typename T>
void chem_features(T c,T e1,T e2,T e3,T e4,T e5,T e6,std::vector<T> &features){

  features.resize(12);
  features[0] = c;
  features[1] = 2./3.*(e1*e1 + e2*e2 + e3*e3 +
		       e4*e4 + e5*e5 + e6*e6);
  features[2] = 8./3.*(pow(e1,4) + pow(e2,4) + pow(e3,4) +
		       pow(e4,4) + pow(e5,4) + pow(e6,4));
  features[3] = 4./3.*((e1*e1 + e2*e2)*
		       (e3*e3 + e4*e4 + e5*e5 + e6*e6) +
		       (e3*e3 + e6*e6)*(e4*e4 + e5*e5));
  features[4] = 16./3.*(e1*e1*e2*e2 + e3*e3*e6*e6 + e4*e4*e5*e5);
  features[5] = 32./3.*(pow(e1,6) + pow(e2,6) + pow(e3,6) +
			pow(e4,6) + pow(e5,6) + pow(e6,6));
  features[6] = 8./3.*((pow(e1,4) + pow(e2,4))*
		       (e3*e3 + e4*e4 + e5*e5 + e6*e6) +
		       (pow(e3,4) + pow(e6,4))*(e4*e4 + e5*e5) +
		       (e1*e1 + e2*e2)*
		       (pow(e3,4) + pow(e4,4) + pow(e5,4) + pow(e6,4)) +
		       (e3*e3 + e6*e6)*(pow(e4,4) + pow(e5,4)));
  features[7] = 16./3.*(e1*e1*e2*e2*(e3*e3 + e4*e4 + e5*e5 + e6*e6) +
			e3*e3*e6*e6*(e1*e1 + e2*e2 + e4*e4 + e5*e5) +
			e4*e4*e5*e5*(e1*e1 + e2*e2 + e3*e3 + e6*e6));
  features[8] = 32./3.*(e1*e1*pow(e2,4) + e3*e3*pow(e6,4) + e4*e4*pow(e5,4) +
			pow(e1,4)*e2*e2 + pow(e3,4)*e6*e6 + pow(e4,4)*e5*e5);
  features[9] = 8.*(e1*e1 + e2*e2)*(e3*e3 + e6*e6)*(e4*e4 + e5*e5);
  features[10] = 64./5.*(e1*e2*(e3*e3 - e6*e6)*(e4*e4 - e5*e5) +
			 e3*e6*(e1*e1 - e2*e2)*(e4*e4 - e5*e5) +
			 e4*e5*(e1*e1 - e2*e2)*(e3*e3 - e6*e6));
  features[11] = 64.*sqrt(5.)*e1*e2*e3*e4*e5*e6;
  
}

template<typename T>
void chem_features_der(T c,T e1,T e2,T e3,T e4,T e5,T e6,std::vector<std::vector<T> > &dhde){

  dhde.resize(12,std::vector<T>(7,0.));

  dhde[0][0] = 1.;

  dhde[1][1] = 4./3.*e1;
  dhde[1][2] = 4./3.*e2;
  dhde[1][3] = 4./3.*e3;
  dhde[1][4] = 4./3.*e4;
  dhde[1][5] = 4./3.*e5;
  dhde[1][6] = 4./3.*e6;
  
  dhde[2][1] = 32./3.*pow(e1,3);
  dhde[2][2] = 32./3.*pow(e2,3);
  dhde[2][3] = 32./3.*pow(e3,3);
  dhde[2][4] = 32./3.*pow(e4,3);
  dhde[2][5] = 32./3.*pow(e5,3);
  dhde[2][6] = 32./3.*pow(e6,3);

  dhde[3][1] = 8./3.*e1*(e3*e3 + e4*e4 + e5*e5 + e6*e6);
  dhde[3][2] = 8./3.*e2*(e3*e3 + e4*e4 + e5*e5 + e6*e6);
  dhde[3][3] = 8./3.*e3*(e1*e1 + e2*e2 + e4*e4 + e5*e5);
  dhde[3][4] = 8./3.*e4*(e1*e1 + e2*e2 + e3*e3 + e6*e6);
  dhde[3][5] = 8./3.*e5*(e1*e1 + e2*e2 + e3*e3 + e6*e6);
  dhde[3][6] = 8./3.*e6*(e1*e1 + e2*e2 + e4*e4 + e5*e5);
  
  dhde[4][1] = 32./3.*e1*e2*e2;
  dhde[4][2] = 32./3.*e1*e1*e2;
  dhde[4][3] = 32./3.*e3*e6*e6;
  dhde[4][4] = 32./3.*e4*e5*e5;
  dhde[4][5] = 32./3.*e4*e4*e5;
  dhde[4][6] = 32./3.*e3*e3*e6;

  dhde[5][1] = 64.*pow(e1,5);
  dhde[5][2] = 64.*pow(e2,5);
  dhde[5][3] = 64.*pow(e3,5);
  dhde[5][4] = 64.*pow(e4,5);
  dhde[5][5] = 64.*pow(e5,5);
  dhde[5][6] = 64.*pow(e6,5);

  dhde[6][1] = 8./3.*(4.*pow(e1,3)*(e3*e3 + e4*e4 + e5*e5 + e6*e6) +
		      2.*e1*(pow(e3,4) + pow(e4,4) + pow(e5,4) + pow(e6,4)));
  dhde[6][2] = 8./3.*(4.*pow(e2,3)*(e3*e3 + e4*e4 + e5*e5 + e6*e6) +
		      2.*e2*(pow(e3,4) + pow(e4,4) + pow(e5,4) + pow(e6,4)));
  dhde[6][3] = 8./3.*(4.*pow(e3,3)*(e1*e1 + e2*e2 + e4*e4 + e5*e5) +
		      2.*e3*(pow(e1,4) + pow(e2,4) + pow(e4,4) + pow(e5,4)));
  dhde[6][4] = 8./3.*(4.*pow(e4,3)*(e1*e1 + e2*e2 + e3*e3 + e6*e6) +
		      2.*e4*(pow(e1,4) + pow(e2,4) + pow(e3,4) + pow(e6,4)));
  dhde[6][5] = 8./3.*(4.*pow(e5,3)*(e1*e1 + e2*e2 + e3*e3 + e6*e6) +
		      2.*e5*(pow(e1,4) + pow(e2,4) + pow(e3,4) + pow(e6,4)));
  dhde[6][6] = 8./3.*(4.*pow(e6,3)*(e1*e1 + e2*e2 + e4*e4 + e5*e5) +
		      2.*e6*(pow(e1,4) + pow(e2,4) + pow(e4,4) + pow(e5,4)));
		      
  dhde[7][1] = 32./3.*e1*(e2*e2*(e3*e3 + e4*e4 + e5*e5 + e6*e6) +
			  e3*e3*e6*e6 + e4*e4*e5*e5);
  dhde[7][2] = 32./3.*e2*(e1*e1*(e3*e3 + e4*e4 + e5*e5 + e6*e6) +
			  e3*e3*e6*e6 + e4*e4*e5*e5);
  dhde[7][3] = 32./3.*e3*(e6*e6*(e1*e1 + e2*e2 + e4*e4 + e5*e5) +
			  e1*e1*e2*e2 + e4*e4*e5*e5);
  dhde[7][4] = 32./3.*e4*(e5*e5*(e1*e1 + e2*e2 + e3*e3 + e6*e6) +
			  e1*e1*e2*e2 + e3*e3*e6*e6);
  dhde[7][5] = 32./3.*e5*(e4*e4*(e1*e1 + e2*e2 + e3*e3 + e6*e6) +
			  e1*e1*e2*e2 + e3*e3*e6*e6);
  dhde[7][6] = 32./3.*e6*(e3*e3*(e1*e1 + e2*e2 + e4*e4 + e5*e5) +
			  e1*e1*e2*e2 + e4*e4*e5*e5);
  
  dhde[8][1] = 32./3.*(2.*e1*pow(e2,4) + 4.*pow(e1,3)*e2*e2);
  dhde[8][2] = 32./3.*(2.*e2*pow(e1,4) + 4.*pow(e2,3)*e1*e1);
  dhde[8][3] = 32./3.*(2.*e3*pow(e6,4) + 4.*pow(e3,3)*e6*e6);
  dhde[8][4] = 32./3.*(2.*e4*pow(e5,4) + 4.*pow(e4,3)*e5*e5);
  dhde[8][5] = 32./3.*(2.*e5*pow(e4,4) + 4.*pow(e5,3)*e4*e4);
  dhde[8][6] = 32./3.*(2.*e6*pow(e3,4) + 4.*pow(e6,3)*e3*e3);

  dhde[9][1] = 16.*e1*(e3*e3 + e6*e6)*(e4*e4 + e5*e5);
  dhde[9][2] = 16.*e2*(e3*e3 + e6*e6)*(e4*e4 + e5*e5);
  dhde[9][3] = 16.*e3*(e1*e1 + e2*e2)*(e4*e4 + e5*e5);
  dhde[9][4] = 16.*e4*(e1*e1 + e2*e2)*(e3*e3 + e6*e6);
  dhde[9][5] = 16.*e5*(e1*e1 + e2*e2)*(e3*e3 + e6*e6);
  dhde[9][6] = 16.*e6*(e1*e1 + e2*e2)*(e4*e4 + e5*e5);

  dhde[10][1] = 64./5.*(e2*(e3*e3 - e6*e6)*(e4*e4 - e5*e5) +
			2.*e1*(e3*e6*(e4*e4 - e5*e5) +
			       e4*e5*(e3*e3 - e6*e6)));
  dhde[10][2] = 64./5.*(e1*(e3*e3 - e6*e6)*(e4*e4 - e5*e5) -
			2.*e2*(e3*e6*(e4*e4 - e5*e5) +
			       e4*e5*(e3*e3 - e6*e6)));
  dhde[10][3] = 64./5.*(e6*(e1*e1 - e2*e2)*(e4*e4 - e5*e5) +
			2.*e3*(e1*e2*(e4*e4 - e5*e5) +
			       e4*e5*(e1*e1 - e2*e2)));
  dhde[10][4] = 64./5.*(e5*(e1*e1 - e2*e2)*(e3*e3 - e6*e6) +
			2.*e4*(e3*e6*(e1*e1 - e2*e2) +
			       e1*e2*(e3*e3 - e6*e6)));
  dhde[10][5] = 64./5.*(e4*(e1*e1 - e2*e2)*(e3*e3 - e6*e6) -
			2.*e5*(e3*e6*(e1*e1 - e2*e2) +
			       e1*e2*(e3*e3 - e6*e6)));
  dhde[10][6] = 64./5.*(e3*(e1*e1 - e2*e2)*(e4*e4 - e5*e5) -
			2.*e6*(e1*e2*(e4*e4 - e5*e5) +
			       e4*e5*(e1*e1 - e2*e2)));
  
  dhde[11][1] = 64.*sqrt(5.)*e2*e3*e4*e5*e6;
  dhde[11][2] = 64.*sqrt(5.)*e1*e3*e4*e5*e6;
  dhde[11][3] = 64.*sqrt(5.)*e1*e2*e4*e5*e6;
  dhde[11][4] = 64.*sqrt(5.)*e1*e2*e3*e5*e6;
  dhde[11][5] = 64.*sqrt(5.)*e1*e2*e3*e4*e6;
  dhde[11][6] = 64.*sqrt(5.)*e1*e2*e3*e4*e5;
  
}

int main(){

  DNN freeEn;
  //freeEn.reinit(3,"LCO_T300_r21_",true);
  freeEn.reinit(2,"LCO_T260_r19_",true);

  //DNN free energy evaluation
  std::vector<double> features(12), f, dfdeta(7);
  std::vector<std::vector<double> > dfdh, dhdeta;

  std::ofstream fout("T260_disorder2.txt");
  //std::ofstream fout("T260_order2.txt");

  double eta;
  //for (double c=0.49; c<=.56; c+=0.0001){ // Use for "...order.txt"
  for (double c=0.4995; c<=.5095; c+=0.00001){ // Use for "...order2.txt"
    eta = 0.; // Use for "disorder"
    //eta = -0.97*(c - 0.5) + 0.485; // Use for "order"
    chem_features(c,eta,0.,0.,0.,0.,0.,features);
    freeEn.eval(features,f,dfdh);
    
    chem_features_der(c,eta,0.,0.,0.,0.,0.,dhdeta);
    for (unsigned int i=0; i<dfdeta.size(); ++i){
      dfdeta[i] = 0;
      for (unsigned int j=0; j<dhdeta.size(); ++j){
	dfdeta[i] += dfdh[j][0]*dhdeta[j][i];
      }
    }
    
    fout << c << " " << eta << " " << dfdeta[0] << " " << dfdeta[1] << " " << f[0] << std::endl;
  }
  fout.close();

  return 0;

}


==> Detailed_methods/code_and_input_files/zigzag3D_Q.m <==
clear
clc

%% Orderings in mutually comensurate supercell
x = zeros(32,12);

% Zig-zag (config C)
x(:,1) = [1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1];
x(:,2) = [0 1 1 0 0 0 1 1 1 0 0 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 0 0 0 1 1];
x(:,3) = [1 1 0 0 0 0 1 1 1 1 0 0 0 0 1 1 1 1 0 0 0 0 1 1 1 1 0 0 0 0 1 1];

x(:,4) = [0 1 0 1 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 1 0 1 0 1 0 1 0 0 1 0 1];
x(:,5) = [1 1 0 0 0 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 0 0 1 1 1 0 0 0 1 1 0];
x(:,6) = [1 0 0 1 0 1 1 0 1 0 0 1 0 1 1 0 1 0 0 1 0 1 1 0 1 0 0 1 0 1 1 0];

x(:,7) = [0 1 0 1 0 1 0 1 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 1 0 1 0 1 0 1 0];
x(:,8) = [1 0 0 1 1 1 0 0 0 1 1 0 0 0 1 1 0 1 1 0 0 0 1 1 1 0 0 1 1 1 0 0];
x(:,9) = [0 0 1 1 1 1 0 0 0 0 1 1 1 1 0 0 0 0 1 1 1 1 0 0 0 0 1 1 1 1 0 0];

x(:,10) = [1 0 1 0 0 1 0 1 0 1 0 1 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 1 0 1 0];
x(:,11) = [0 0 1 1 1 0 0 1 1 1 0 0 0 1 1 0 1 1 0 0 0 1 1 0 0 0 1 1 1 0 0 1];
x(:,12) = [0 1 1 0 1 0 0 1 0 1 1 0 1 0 0 1 0 1 1 0 1 0 0 1 0 1 1 0 1 0 0 1];

M = load('group_M.mat'); % This is from zigzag3D_all_sym_op.m
disp('Full group, size:')
disp(length(M))
m = length(M);
M_mat = create_group_matrix(M);
subgroups = find_subgroups(M_mat); % This takes a long time
save('subgroups_zigzag3D.mat','subgroups')
% subgroups = load('subgroups_zigzag3D.mat').subgroups;
disp('Subgroups found:')
disp(length(subgroups))

tol = 1e-12;

for test = 1:100 % Some random matrices work better than others; try another if it doesn't work

    % Create full-rank n x n matrix
    n = size(x,1);
    A_tilde = rand(n);
    A_tilde = 0.5*(A_tilde + A_tilde'); % We'll make it symmetric
    while(rank(A_tilde) ~= n) % Make sure it is rull rank, otherwise, choose a new one
        A_tilde = rand(n);
        A_tilde = 0.5*(A_tilde + A_tilde');
    end
    save('A_rand.mat','A_tilde')
%     A_tilde = load('A_rand.mat').A_tilde; % This saved random matrix produces the same matrix used in the code (except the composition row is moved)

    % Create Q
    Q = ones(n,0);

    % Apply Reynolds operator
    R_p = zeros(n);
    for i = 1:m
        R_p = R_p + 1/m*M{i}*A_tilde*M{i}';
    end

    [V,D] = eig(R_p);
    D = diag(D);

    if isreal(D)
        % Loop over distinct, nonzero eigenvalues to create Q
        [~,ID,IV] = uniquetol(D,tol); % Get unique eigenvalues
        for i = 1:length(ID) % loop over unique eigenvalues
            if(abs(D(i)) > tol) % Check nonzero
                Vi = V(:,IV==i); % Get all eigenvectors for this eigenvalue
                check = 0;
                summ = zeros(size(Vi,2));
                for j = 1:m
                    Ml = Vi'*M{j}*Vi; % Create new symmetry matrices for this subspace
                    check = check + diag(Ml)'*diag(Ml);
                    summ = summ + Ml;
                end
                % Check if irreducible
                if (abs(check - m) < tol) % then irreducible
                    % Find high-symmetry directions
                    if rank(summ) == 1
                        Q = [Q Vi];
                    else
                        hi_sym = false;
                        for j = 1:length(subgroups)
                            R_G = zeros(rank(Vi));
                            for k = 1:length(subgroups{j})
                                Ml = Vi'*M{subgroups{j}(k)}*Vi; % Create new symmetry matrices for this subspace and subgroup
                                R_G = R_G + 1/length(subgroups{j})*Ml;
                            end
                            if rank(R_G) == 1
                                % One high symmetry direction - rotate
                                % basis vectors in this subspace
                                hi_sym = true;
                                v1 = R_G(:,1);
                                q = 1/norm(v1)*v1;
                                for k = 1:m
                                    tmp = Vi'*M{k}*Vi*v1;
                                    tmp = 1/norm(tmp)*tmp;
                                    if rank([q tmp]) > rank(q)
                                        q = [q tmp];
                                    end
                                end
                                Vi_new = Vi*q;
                                rank(Vi_new)
                                break;
                            end
                        end
                        if hi_sym
                            if (subspace(Vi,Vi_new) > 1e-12)
                                disp('Problem! Vi and Vi_new should span the same subspace')
                                break
                            else
                                Q = [Q Vi_new];
                            end
                        else
                            break
                        end
                    end
                end
            end
        end

    end

    if (rank(Q) ~= n)
        disp('Failed!')
    else
        Q = Q'./sqrt(32)
        eta = Q*x
        break
    end
end
    
% Find subgroups, given a group defined by a "group matrix"
% (See the note before function create_group_matrix)
% The idea is to first create cyclic subgroups, then combine
% subgroups iteratively until no new unqiue subgroups are formed
% (It can take a while to run.)
function subgroups = find_subgroups(M_mat)
    subgroups = {};
    % First, find cyclic subgroups
    for j = 1:size(M_mat,1)
        init_group = [j];
        [tmp,notDone] = create_group_w_mat(init_group,M_mat,size(M_mat,1)/2);
        if ~notDone && ~cell_of_sets_contains(subgroups,tmp)
            subgroups{end+1} = tmp;
        end
    end
    disp('Enumerated cyclic:')
    disp(length(subgroups))
    
    tried = zeros(length(subgroups),length(subgroups));
    notDone = true;
    while(notDone)
        notDone = false;
        for i = 1:length(subgroups)
            for j = (i+1):length(subgroups)
                if ~tried(i,j)
                    tried(i,j) = 1;
                    init_group = union(subgroups{i},subgroups{j});
                    [tmp,groupNotDone] = create_group_w_mat(init_group,M_mat,size(M_mat,1)/2);
                    if ~groupNotDone && ~cell_of_sets_contains(subgroups,tmp)
                        subgroups{end+1} = tmp;
                        notDone = true;
                        
                        % Expand tried matrix by one row and column
                        tried = [tried zeros(size(tried,1),1)];
                        tried = [tried; zeros(1,size(tried,2))];
                    end
                end
            end
        end
        disp('Currently enumerated:')
        disp(length(subgroups))
    end
    subgroups{end+1} = 1:size(M_mat,1);
end

% This function create a group from an initial set,
% using the M_mat matrix to define the products rather
% than actually performing the matrix multiplications
% (See the note in the following function)
function [m0,notDone] = create_group_w_mat(m0,M_mat,max)

    tried = zeros(length(m0),length(m0));
    notDone = true;
    while(notDone)
        notDone = false;
        for i = 1:length(m0)
            for j = 1:length(m0)
                if ~tried(i,j)
                    tried(i,j) = 1;
                    if ~my_ismember(M_mat(m0(i),m0(j)),m0)
                        m0(end+1) = M_mat(m0(i),m0(j));
                        notDone = true;
                        
                        if (length(m0) > max)
                            return
                        end

                        % Expand tried matrix by one row and column
                        tried = [tried zeros(size(tried,1),1)];
                        tried = [tried; zeros(1,size(tried,2))];
                    end
                end
            end
        end
    end
    m0 = sort(m0);

end

% An indexed group can be represented by a matrix;
% the row and column indices represent the two group members
% being multiplied, and the entry is the index of the group member that is the product.
% It speeds up finding all the subgroups, since we only need to perform
% the matrix multiplications once, when creating M_mat.
function M_mat = create_group_matrix(M)

    M_mat = zeros(length(M),length(M));
    for i = 1:length(M)
        for j = 1:length(M)
            M_mat(i,j) = find_ind(M{i}*M{j},M);
        end
    end

end

% Find a matrix A within a cell M
function ind = find_ind(A,M)

    ind = 0;
    for i = 1:length(M)
        if isequal(M{i},A)
            ind = i;
            break
        end
    end

end

% Check if a cell C contains the cell A
% (in our case, check if the collection C of subgroups
% already contains the subgroup A)
function contains = cell_of_sets_contains(C,A)

    contains = false;
    for i = 1:length(C)
        if isequal(C{i},A)
            contains = true;
            break;
        end
    end

end

% My own (faster-in-this-case) implementation of MATLAB's ismember function
function contains = my_ismember(a,A)

    contains = false;
    for i = 1:length(A)
        if isequal(a,A(i))
            contains = true;
            break;
        end
    en

end

==> Detailed_methods/code_and_input_files/zigzag3D_all_sym_op.m <==
clear
clc

%% Find all symmetry operations between ordered variants in mutually comensurate supercell

% Create transformation matrices
M = cell(0,3);
M{1} = eye(32);
M{2} = zeros(32); % Translation in-plane
M{2}(1,2) = 1;
M{2}(2,3) = 1;
M{2}(3,4) = 1;
M{2}(4,1) = 1;
M{2}(5,6) = 1;
M{2}(6,7) = 1;
M{2}(7,8) = 1;
M{2}(8,5) = 1;
M{2}(9,10) = 1;
M{2}(10,11) = 1;
M{2}(11,12) = 1;
M{2}(12,9) = 1;
M{2}(13,14) = 1;
M{2}(14,15) = 1;
M{2}(15,16) = 1;
M{2}(16,13) = 1;
M{2}(20,17) = 1;
M{2}(17,18) = 1;
M{2}(18,19) = 1;
M{2}(19,20) = 1;
M{2}(24,21) = 1;
M{2}(21,22) = 1;
M{2}(22,23) = 1;
M{2}(23,24) = 1;
M{2}(28,25) = 1;
M{2}(25,26) = 1;
M{2}(26,27) = 1;
M{2}(27,28) = 1;
M{2}(32,29) = 1;
M{2}(29,30) = 1;
M{2}(30,31) = 1;
M{2}(31,32) = 1;

M{3} = zeros(32); % Rotation in-plane (120 degrees counterclockwise, about 1)
M{3}(1,1) = 1;
M{3}(8,2) = 1;
M{3}(11,3) = 1;
M{3}(14,4) = 1;
M{3}(4,5) = 1;
M{3}(7,6) = 1;
M{3}(10,7) = 1;
M{3}(13,8) = 1;
M{3}(3,9) = 1;
M{3}(6,10) = 1;
M{3}(9,11) = 1;
M{3}(16,12) = 1;
M{3}(2,13) = 1;
M{3}(5,14) = 1;
M{3}(12,15) = 1;
M{3}(15,16) = 1;
M{3}(19,17) = 1;
M{3}(22,18) = 1;
M{3}(25,19) = 1;
M{3}(32,20) = 1;
M{3}(18,21) = 1;
M{3}(21,22) = 1;
M{3}(28,23) = 1;
M{3}(31,24) = 1;
M{3}(17,25) = 1;
M{3}(24,26) = 1;
M{3}(27,27) = 1;
M{3}(30,28) = 1;
M{3}(20,29) = 1;
M{3}(23,30) = 1;
M{3}(26,31) = 1;
M{3}(29,32) = 1;

M{4} = zeros(32); % Translation out-of-plane
M{4}(17,1) = 1;
M{4}(18,2) = 1;
M{4}(19,3) = 1;
M{4}(20,4) = 1;
M{4}(21,5) = 1;
M{4}(22,6) = 1;
M{4}(23,7) = 1;
M{4}(24,8) = 1;
M{4}(25,9) = 1;
M{4}(26,10) = 1;
M{4}(27,11) = 1;
M{4}(28,12) = 1;
M{4}(29,13) = 1;
M{4}(30,14) = 1;
M{4}(31,15) = 1;
M{4}(32,16) = 1;
M{4}(1,17) = 1;
M{4}(2,18) = 1;
M{4}(3,19) = 1;
M{4}(4,20) = 1;
M{4}(5,21) = 1;
M{4}(6,22) = 1;
M{4}(7,23) = 1;
M{4}(8,24) = 1;
M{4}(9,25) = 1;
M{4}(10,26) = 1;
M{4}(11,27) = 1;
M{4}(12,28) = 1;
M{4}(13,29) = 1;
M{4}(14,30) = 1;
M{4}(15,31) = 1;
M{4}(16,32) = 1;

M{5} = zeros(32); % Rotation out-of-plane 1
M{5}(20,1) = 1;
M{5}(17,2) = 1;
M{5}(18,3) = 1;
M{5}(19,4) = 1;
M{5}(29,5) = 1;
M{5}(30,6) = 1;
M{5}(31,7) = 1;
M{5}(32,8) = 1;
M{5}(26,9) = 1;
M{5}(27,10) = 1;
M{5}(28,11) = 1;
M{5}(25,12) = 1;
M{5}(23,13) = 1;
M{5}(24,14) = 1;
M{5}(21,15) = 1;
M{5}(22,16) = 1;
M{5}(2,17) = 1;
M{5}(3,18) = 1;
M{5}(4,19) = 1;
M{5}(1,20) = 1;
M{5}(15,21) = 1;
M{5}(16,22) = 1;
M{5}(13,23) = 1;
M{5}(14,24) = 1;
M{5}(12,25) = 1;
M{5}(9,26) = 1;
M{5}(10,27) = 1;
M{5}(11,28) = 1;
M{5}(5,29) = 1;
M{5}(6,30) = 1;
M{5}(7,31) = 1;
M{5}(8,32) = 1;

M{6} = zeros(32); % Reflection 1
M{6}(1,1) = 1;
M{6}(4,2) = 1;
M{6}(3,3) = 1;
M{6}(2,4) = 1;
M{6}(8,5) = 1;
M{6}(7,6) = 1;
M{6}(6,7) = 1;
M{6}(5,8) = 1;
M{6}(11,9) = 1;
M{6}(10,10) = 1;
M{6}(9,11) = 1;
M{6}(12,12) = 1;
M{6}(14,13) = 1;
M{6}(13,14) = 1;
M{6}(16,15) = 1;
M{6}(15,16) = 1;
M{6}(19,17) = 1;
M{6}(18,18) = 1;
M{6}(17,19) = 1;
M{6}(20,20) = 1;
M{6}(22,21) = 1;
M{6}(21,22) = 1;
M{6}(24,23) = 1;
M{6}(23,24) = 1;
M{6}(25,25) = 1;
M{6}(28,26) = 1;
M{6}(27,27) = 1;
M{6}(26,28) = 1;
M{6}(32,29) = 1;
M{6}(31,30) = 1;
M{6}(30,31) = 1;
M{6}(29,32) = 1;

M = create_group(M);
disp('Group created, size:')
disp(length(M))

save('group_M.mat','M') % save for later use

function [M,notDone] = create_group(M)

    tried = zeros(length(M),length(M));
    notDone = true;
    while(notDone)
        notDone = false;
        for i = 1:length(M)
            for j = 1:length(M)
                if ~tried(i,j)
                    tried(i,j) = 1;
                    if ~cell_contains(M,M{i}*M{j})
                        M{end+1} = M{i}*M{j};
                        notDone = true;

                        % Expand tried matrix by one row and column
                        tried = [tried zeros(size(tried,1),1)];
                        tried = [tried; zeros(1,size(tried,2))];
                    end
                end
            end
        end
    end

end

function contains = cell_contains(C,A)

    contains = false;
    for i = 1:length(C)
        if isequal(C{i},A)
            contains = true;
            break;
        end
    end

end

==> Detailed_methods/code_and_input_files/zigzag3D_mut_com_sc.m <==
clear
clc

% NOTE: 'smithForm' requires Symbolic Math Toolbox

%% Zigzag ordering, 3 rotational variants
% S = P*T
a = 1; % Just placeholders for the actual lattice parameters
c = 1;
P = [a a/2 a/2;
    0 sqrt(3)*a/2 sqrt(3)*a/6;
    0 0 c];

% The first supercell
S1 = [2*a 0 -a;
    0 sqrt(3)*a sqrt(3)*a/3;
    0 0 -c];

% Rotate by 120 degrees (counterclockwise) to get two other supercells
phi = 2*pi/3;
R = [cos(phi) -sin(phi) 0;
    sin(phi) cos(phi) 0;
    0 0 1];
S2 = R*S1;
S3 = R*S2;

T1 = round(P\S1) % smithForm requires an integer matrix
T2 = round(P\S2)
T3 = round(P\S3)

% Check that P\S1, etc. were actually integer matrics (within machine eps)
% before the rounding
if (norm(T1 - P\S1)>1e-12 || norm(T2 - P\S2)>1e-12 || norm(T3 - P\S3)>1e-12)
    error("Transformation matrices were not actually integer matrics before rounding.")
end

%% First, do it for T1 and T2
M = det(T1)*(T1\T2); %det(T1)*inv(T1)*T2
[invU,invW,D] = smithForm(M);
U = inv(invU);
W = inv(invW);

Z = D;
for i = 1:size(D,1)
    Z(i,i) = det(T1)/gcd(D(i,i),det(T1));
end

V1 = U*D*Z/det(T1);
V2 = invW*Z;

S_mc1 = S1*V1;
S_mc2 = S2*V2;

%% Now for ST12 and T3
T12 = round(P\S_mc1);
M = round(det(T12)*(T12\T3)); %det(T1)*inv(T1)*T2
[invU,invW,D] = smithForm(M);
U = inv(invU);
W = inv(invW);

Z = D;
for i = 1:size(D,1)
    Z(i,i) = det(T12)/gcd(D(i,i),det(T12));
end

V12 = U*D*Z/det(T12);
V3 = invW*Z;

S_mc12 = S_mc1*V12;
S_mc3 = S3*V3;

TT = P\S_mc12 % transformation to the mut. com. supercell
vol = det(TT) % volume of the mut. com. supercell

%% Plot the mc supercell
figure(1)
clf
hold on
for i = 1:3
    plot3([0,S_mc12(1,i)],[0,S_mc12(2,i)],[0,S_mc12(3,i)])
end
xlabel('x')
ylabel('y')
zlabel('z')
axis equal
axis tight



==> Detailed_methods/code_and_input_files/zigzag3D_sym_func.m <==
clear
clc

% Load group of transformation matrices
M = load('group_M.mat').M;

Q = load('Q_LCO.txt');
Q = Q(1:7,:);
Qinv = 32*Q';

% Convert sublattice transformations to order parameter transformations
Me = {};
for i = 1:length(M)
    Me{end+1} = round(Q*M{i}*Qinv);
end

d = 7; % number of order parameters (including composition)
poly_order = 2; % order of polynomials to check

ns = allMonExp(poly_order,d-1); % find all monomial expressions of order poly_order and d-1 terms (composition is always independent)

sym_a = {};
sym_n = {};
start = {};
tic
for n_i = 1:size(ns,1)
    n = [0 ns(n_i,:)];
    a_new = [];
    n_new = [];
    
    % Precompute np = allMonExp(...) and
    % Precompute nchoosekvec (multinomial coefficient)...
    all_np = cell(size(n,1),d);
    nchoosekvec_np = cell(size(n,1),d);
    for i = 1:size(n,1)
        for m = 1:d
            all_np{i,m} = allMonExp(n(i,m),d);
            nchoosekvec_np{i,m} = zeros(size(all_np{i,m},1),1);
            for j = 1:size(all_np{i,m},1)
                nchoosekvec_np{i,m}(j) = nchoosekvec(all_np{i,m}(j,:));
            end
        end
    end
    
    for Me_i = 1:length(Me)
        for i = 1:size(n,1)
            a_tmp1 = [];
            n_tmp1 = [];
            for m = 1:d
                np = all_np{i,m};
                a_tmp2 = [];
                n_tmp2 = [];
                for j = 1:size(np,1)
                    a_tmp3 = 1;
                    n_tmp3 = zeros(1,d);
                    nchoosekvec_npj = nchoosekvec_np{i,m}(j);
                    for mp = 1:d
                        if np(j,mp) > 0
                            if Me{Me_i}(mp,m) == 0
                                a_tmp3 = 0;
                                break
                            end
                            a_tmp3 = a_tmp3*nchoosekvec_npj*Me{Me_i}(mp,m)^np(j,mp);
                            n_tmp3(mp) = n_tmp3(mp) + np(j,mp);
                        end
                    end
                    if a_tmp3 ~= 0
                        [a_tmp2,n_tmp2] = add(a_tmp2,n_tmp2,a_tmp3,n_tmp3);
                    end
                end
                if isempty(a_tmp1)
                    a_tmp1 = a_tmp2;
                    n_tmp1 = n_tmp2;
                else
                    [a_tmp1,n_tmp1] = multiply(a_tmp1,n_tmp1,a_tmp2,n_tmp2);
                end
            end
            [a_new,n_new] = add(a_new,n_new,1/length(Me)*a_tmp1,n_tmp1);
        end
    end
    % cleanup (remove row if coeff is ~zero)
    [a_new,n_new] = cleanup(a_new,n_new);
    [n_new,I] = sortrows(n_new,'descend');
    a_new = a_new(I);
    if ~isempty(a_new) && ~cell_contains(sym_n,n_new)
        start{end+1} = n;
        sym_n{end+1} = n_new;
        sym_a{end+1} = a_new;
    end
end
toc

% Normalize each basis function
for i = 1:length(sym_a)
%     rat(innerproduct(sym_a{i},sym_n{i},sym_a{i},sym_n{i}))
%     rat(sym_a{i})
    sym_a{i} = sym_a{i}/sqrt(innerproduct(sym_a{i},sym_n{i},sym_a{i},sym_n{i}));
    sym_a{i}
    sym_n{i}
end

function [a_clean,n_clean] = cleanup(a,n)

    a_clean = a;
    n_clean = n;
    notDone = true;
    while(notDone)
        notDone = false;
        for i = 1:length(a_clean)
            if abs(a_clean(i)) < 1e-14
                a_clean(i) = [];
                n_clean(i,:) = [];
                notDone = true;
                break
            end
        end
    end

end

function [a_new,n_new] = multiply(a,n,b,np)

    a_new = [];
    n_new = [];
    for i = 1:size(n,1)
        for j = 1:size(np,1)
            a_tmp = a(i)*b(j);
            if a_tmp ~= 0
                n_tmp = n(i,:)+np(j,:);
                [a_new,n_new] = add(a_new,n_new,a_tmp,n_tmp);
            end
        end
    end

end

% Add the function b,np to a,n
function [a_new,n_new] = add(a,n,b,np)

    a_new = a;
    n_new = n;
    
    for j = 1:size(np,1)
        if size(n_new,1) > 0
            [Lia,Locb] = my_ismember(np(j,:),n_new);
            if Lia
            	a_new(Locb) = a_new(Locb) + b(j);
            else
                a_new = [a_new b(j)];
                n_new = [n_new; np(j,:)];
            end
        else
            a_new = [a_new b(j)];
            n_new = [n_new; np(j,:)];
        end
    end
    
end

% Innerproduct
function val = innerproduct(a,n,b,np)

    val = 0;
    for i = 1:length(a)
        for j = 1:length(b)
            tmp = 1;
            for m = 1:size(n,2)
                tmp = tmp*(n(i,m)==np(j,m))*factorial(n(i,m));
            end
            val = val + a(i)*b(j)*tmp/factorial(sum(n(i,:)));
        end
    end

end

% Multinomial coefficient
function out = nchoosekvec(kvec)

    out = 1;
    for i = 1:length(kvec)
        out = out*nchoosek(sum(kvec(1:i)),kvec(i));
    end

end

% Function to find all possible monomial exponential vectors of order nm
% and length d
function np = allMonExp(nm,d)

    this = zeros(1,d);
    this(end) = nm;
    np = this;
    while(this(1) ~= nm)
        this = findNext(this,nm);
        np = [np; this];
    end
    
end

function next = findNext(this,nm)

    next = this;
    if this(end) > 0
        next(end) = this(end) - 1;
        next(end-1) = this(end-1) + 1;
    else
        for i = (length(this)-1):-1:2
            if this(i) ~= 0
                next(i) = 0;
                next(i-1) = this(i-1) + 1;
                next(end) = nm - sum(next);
                break
            end
        end
    end
    
end

function contains = cell_contains(C,A)

    contains = false;
    for i = 1:length(C)
        if isequal(C{i},A)
            contains = true;
            break;
        end
    end

end

function [Lia,Locb] = my_ismember(a,A)

    Lia = false;
    Locb = 0;
    for i = 1:size(A,1)
        if isequal(a,A(i,:))
            Lia = true;
            Locb = i;
            break;
        end
    end

end

